Silhouette: Efficient Protected Shadow Stacks for Embedded Systems

Microcontroller-based embedded systems are increasingly used for applications that can have serious and immediate consequences if compromised---including automobile control systems, smart locks, drones, and implantable medical devices. Due to resource and execution-time constraints, C is the primary language used for programming these devices. Unfortunately, C is neither type-safe nor memory-safe, and control-flow hijacking remains a prevalent threat. This paper presents Silhouette: a compiler-based defense that efficiently guarantees the integrity of return addresses, significantly reducing the attack surface for control-flow hijacking. Silhouette combines an incorruptible shadow stack for return addresses with checks on forward control flow and memory protection to ensure that all functions return to the correct dynamic caller. To protect its shadow stack, Silhouette uses store hardening, an efficient intra-address space isolation technique targeting various ARM architectures that leverages special store instructions found on ARM processors. We implemented Silhouette for the ARMv7-M architecture, but our techniques are applicable to other common embedded ARM architectures. Our evaluation shows that Silhouette incurs a geometric mean of 1.3% and 3.4% performance overhead on two benchmark suites. Furthermore, we prototyped Silhouette-Invert, an alternative implementation of Silhouette, which incurs just 0.3% and 1.9% performance overhead, at the cost of a minor hardware change.

==> data/overhead.R <==
library(dplyr)
library(readr)
library(ggplot2)
library(EnvStats) #Needed for geoMean


## RJW: The exclude column is set to 0 iff Silhoutte was also run on a version of that benchmark (as of Jan. 2020)
df = read_csv('./recfish_beebs.csv')  %>% 
  filter(Exclude == 0) %>% 
  mutate(OverheadNorm = RECFISH/Unmodified)


## This is wrong. It is also how we are currently calculating silhouette's performance 
summarise(df.wrong, geo_mean = geoMean(Overhead))

# Apparently Ratio of Sums is the appropriate measure (equivalent to ratio of averages)
sum(df$RECFISH) / sum(df$Unmodified)
#produces the same result
mean(df$RECFISH) / mean(df$Unmodified)

#Silhouette Coremark overheads calculated in the new way.
df.sil = read_csv('./silhouette_coremark.csv')
mean(df.sil$Silhouette) / mean(df.sil$Baseline)


#The intention here is to estimate the runtime of Epoxy by using the reported precentages on
#the overlapping set of benchmarks used by RECFISH, EPOXY, and Silhouette
#TODO: Check the raw EPOXY numbers for copy and paste errors. 
df.epoxy <- read_csv('./epoxy_beebs.csv') %>% 
  filter(Exclude == 0, !is.na(EpoxyEst))

sum(df.epoxy$RECFISH) / sum(df.epoxy$Unmodified)
sum(df.epoxy$EpoxyEst) / sum(df.epoxy$Unmodified)

